Holographic Three-Point Functions from Higher Curvature Gravities in Arbitrary Dimensions

We calculate the holographic three-point function parameters $\mathcal A$, $\mathcal B$, $\mathcal C$ in general $d\geqslant 4$ dimensions from higher curvature gravities up to and including the quartic order. The result is valid both for massless and perturbative higher curvature gravities. It is known that in four dimensional CFT the $a$-charge is a linear combination of $\mathcal A$, $\mathcal B$, $\mathcal C$, our result reproduces this but also shows that a similar relation does not exist for general $d > 4$. We then compute the Weyl anomaly in $d = 6$ and found all the three $c$-charges are linear combinations of $\mathcal A$, $\mathcal B$, $\mathcal C$, which is consistent with that the $a$-charge is not. We also find the previously conjectured relation between $t_2$, $t_4$, $h''$ does not hold in general massless gravities, but holds for quasi-topological ones, and we obtain the missing coefficient.

==> anc/r4QTG.wl <==
r4QtgSol = {{1, -2*dimf, 8*(-2 + dimf), 12 - 6*dimf + dimf^2, 
      -2*(-2 + dimf)*dimf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 2*dimf, 0, -2*(8 - 4*dimf + dimf^2), 0, 
      -16*(-2 + dimf), 8*(-2 + dimf)*dimf, -8 + 5*dimf - dimf^2, 
      4*(-2 + dimf)^2, -8 + 16*dimf - 7*dimf^2 + dimf^3, 
      -2*(-2 + dimf)^2*dimf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {4 - 2*dimf, 2*dimf*(-4 + 3*dimf), -16*(-2 + dimf)^2, 
      -4*(-16 + 20*dimf - 7*dimf^2 + dimf^3), 0, -8*(4 - 8*dimf + 3*dimf^2), 
      16*dimf*(2 - 3*dimf + dimf^2), 8 - 16*dimf + 7*dimf^2 - dimf^3, 
      4*(-2 + dimf)^2*(-1 + dimf), 8 - 24*dimf + 26*dimf^2 - 9*dimf^3 + 
       dimf^4, 0, -2*(-2 + dimf)^2*(-1 + dimf)*dimf, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {2*(-2 + dimf), 2*(4 - 3*dimf)*dimf, 
      16*(-2 + dimf)^2, -8*(6 - 6*dimf + dimf^2), 0, 8*(-2 + dimf)*dimf^2, 
      -16*dimf*(2 - 3*dimf + dimf^2), -((-3 + dimf)*dimf^2), 0, 
      (-3 + dimf)*dimf^3, 0, 0, -4*(-2 + dimf)^2*(-1 + dimf)*dimf, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {4 - 2*dimf, 2*dimf*(-5 + 4*dimf), 
      -16*(-2 + dimf)^2, 80 - 104*dimf + 38*dimf^2 - 6*dimf^3, 0, 
      -8*(8 - 14*dimf + 5*dimf^2), 24*dimf*(2 - 3*dimf + dimf^2), 
      16 - 29*dimf + 13*dimf^2 - 2*dimf^3, 8*(-2 + dimf)^2*(-1 + dimf), 
      16 - 48*dimf + 49*dimf^2 - 17*dimf^3 + 2*dimf^4, 0, 0, 0, 
      -4*(-2 + dimf)^2*(-1 + dimf)*dimf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {4, -12*(-1 + dimf), 8*(-7 + 3*dimf), 0, 0, 12*(8 - 5*dimf + dimf^2), 0, 
      6*(-3 + dimf), -12*(3 - 4*dimf + dimf^2), 0, 0, 0, 0, 0, 
      16 - 15*dimf + 3*dimf^2, -4*(-22 + 26*dimf - 9*dimf^2 + dimf^3), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {-44 + 42*dimf - 10*dimf^2, 
      2*dimf*(43 - 51*dimf + 14*dimf^2), 4*(-2 + dimf)^2*
       (44 - 21*dimf + dimf^2), -2*(352 - 596*dimf + 347*dimf^2 - 88*dimf^3 + 
        9*dimf^4), 0, -16*(-22 + 53*dimf - 35*dimf^2 + 7*dimf^3), 
      -4*dimf*(88 - 174*dimf + 109*dimf^2 - 24*dimf^3 + dimf^4), 
      -88 + 211*dimf - 148*dimf^2 + 41*dimf^3 - 4*dimf^4, 
      -2*(-2 + dimf)^2*(-22 + 32*dimf - 11*dimf^2 + dimf^3), 
      -88 + 296*dimf - 385*dimf^2 + 210*dimf^3 - 49*dimf^4 + 4*dimf^5, 0, 0, 
      0, 0, (-2 + dimf)^2*dimf*(3 - 4*dimf + dimf^2), 0, 
      2*(-2 + dimf)^2*dimf*(-11 + 17*dimf - 7*dimf^2 + dimf^3), 
      -((-2 + dimf)^2*dimf^2*(3 - 4*dimf + dimf^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
     {4*(88 - 154*dimf + 99*dimf^2 - 28*dimf^3 + 3*dimf^4), 
      -4*dimf*(172 - 343*dimf + 244*dimf^2 - 73*dimf^3 + 8*dimf^4), 
      -4*(-2 + dimf)^2*(352 - 448*dimf + 189*dimf^2 - 30*dimf^3 + dimf^4), 
      8*(704 - 1734*dimf + 1684*dimf^2 - 835*dimf^3 + 228*dimf^4 - 
        33*dimf^5 + 2*dimf^6), 0, 4*(-704 + 2184*dimf - 2362*dimf^2 + 
        1141*dimf^3 - 243*dimf^4 + 15*dimf^5 + dimf^6), 
      8*dimf*(352 - 988*dimf + 1062*dimf^2 - 558*dimf^3 + 151*dimf^4 - 
        20*dimf^5 + dimf^6), 704 - 2176*dimf + 2430*dimf^2 - 1320*dimf^3 + 
       386*dimf^4 - 60*dimf^5 + 4*dimf^6, -2*(-2 + dimf)^2*
       (176 - 378*dimf + 283*dimf^2 - 92*dimf^3 + 11*dimf^4), 
      -4*(-176 + 714*dimf - 1220*dimf^2 + 1063*dimf^3 - 504*dimf^4 + 
        132*dimf^5 - 18*dimf^6 + dimf^7), 0, 0, 0, 0, 
      dimf*(-96 + 266*dimf - 279*dimf^2 + 139*dimf^3 - 33*dimf^4 + 3*dimf^5), 
      0, 4*dimf*(176 - 516*dimf + 590*dimf^2 - 338*dimf^3 + 103*dimf^4 - 
        16*dimf^5 + dimf^6), 0, -4*dimf^2*(132 - 398*dimf + 472*dimf^2 - 
        283*dimf^3 + 91*dimf^4 - 15*dimf^5 + dimf^6), 0, 0, 0, 0, 0, 0, 0}, 
     {-16896 + 35904*dimf - 30480*dimf^2 + 13096*dimf^3 - 2796*dimf^4 + 
       182*dimf^5 + 16*dimf^6 + 3*dimf^7 - dimf^8, 
      24*dimf*(1376 - 3264*dimf + 3040*dimf^2 - 1412*dimf^3 + 322*dimf^4 - 
        16*dimf^5 - 7*dimf^6 + dimf^7), -64*(-2 + dimf)^2*
       (-1056 + 1740*dimf - 1092*dimf^2 + 323*dimf^3 - 31*dimf^4 - 5*dimf^5 + 
        dimf^6), 48*(-5632 + 15984*dimf - 19092*dimf^2 + 12666*dimf^3 - 
        5108*dimf^4 + 1251*dimf^5 - 171*dimf^6 + 10*dimf^7), 0, 
      -96*(-1408 + 4896*dimf - 6640*dimf^2 + 4656*dimf^3 - 1816*dimf^4 + 
        358*dimf^5 - 11*dimf^6 - 8*dimf^7 + dimf^8), 
      384*dimf*(-352 + 1120*dimf - 1460*dimf^2 + 1030*dimf^3 - 434*dimf^4 + 
        111*dimf^5 - 16*dimf^6 + dimf^7), 
      -6*(5632 - 19520*dimf + 27088*dimf^2 - 20360*dimf^3 + 9236*dimf^4 - 
        2574*dimf^5 + 420*dimf^6 - 35*dimf^7 + dimf^8), 
      96*(-2 + dimf)^4*(44 - 67*dimf + 38*dimf^2 - 10*dimf^3 + dimf^4), 
      -24*(1408 - 6240*dimf + 12232*dimf^2 - 13148*dimf^3 + 8476*dimf^4 - 
        3408*dimf^5 + 842*dimf^6 - 117*dimf^7 + 7*dimf^8), 0, 0, 0, 0, 
      -8*(-2 + dimf)^4*dimf*(-36 + 45*dimf - 17*dimf^2 + 2*dimf^3), 0, 
      192*(-2 + dimf)^3*dimf*(22 - 48*dimf + 35*dimf^2 - 10*dimf^3 + dimf^4), 
      0, 0, -3*dimf^2*(704 - 1888*dimf + 2020*dimf^2 - 1102*dimf^3 + 
        324*dimf^4 - 49*dimf^5 + 3*dimf^6), 0, 0, 0, 0, 0, 0}, 
     {33792 - 95040*dimf + 109032*dimf^2 - 65150*dimf^3 + 21164*dimf^4 - 
       3365*dimf^5 + 130*dimf^6 + 8*dimf^7 + 6*dimf^8 - dimf^9, 
      24*dimf*(-2752 + 8412*dimf - 10450*dimf^2 + 6734*dimf^3 - 2341*dimf^4 + 
        378*dimf^5 + 4*dimf^6 - 10*dimf^7 + dimf^8), 
      -64*(8448 - 28176*dimf + 39846*dimf^2 - 30967*dimf^3 + 14218*dimf^4 - 
        3763*dimf^5 + 458*dimf^6 + 19*dimf^7 - 12*dimf^8 + dimf^9), 
      12*(45056 - 160256*dimf + 242488*dimf^2 - 204566*dimf^3 + 
        105788*dimf^4 - 34539*dimf^5 + 6982*dimf^6 - 801*dimf^7 + 40*dimf^8), 
      0, -96*(2816 - 12080*dimf + 20796*dimf^2 - 18924*dimf^3 + 9899*dimf^4 - 
        2939*dimf^5 + 406*dimf^6 + 12*dimf^7 - 11*dimf^8 + dimf^9), 
      384*dimf*(704 - 2724*dimf + 4438*dimf^2 - 3992*dimf^3 + 2181*dimf^4 - 
        747*dimf^5 + 158*dimf^6 - 19*dimf^7 + dimf^8), 
      -6*(-11264 + 48192*dimf - 84136*dimf^2 + 79870*dimf^3 - 45892*dimf^4 + 
        16649*dimf^5 - 3810*dimf^6 + 524*dimf^7 - 38*dimf^8 + dimf^9), 
      96*(-1408 + 6104*dimf - 11426*dimf^2 + 12173*dimf^3 - 8175*dimf^4 + 
        3607*dimf^5 - 1050*dimf^6 + 195*dimf^7 - 21*dimf^8 + dimf^9), 
      -12*(-5632 + 29536*dimf - 67624*dimf^2 + 86822*dimf^3 - 68602*dimf^4 + 
        34743*dimf^5 - 11361*dimf^6 + 2329*dimf^7 - 273*dimf^8 + 14*dimf^9), 
      0, 0, 0, 0, -8*dimf*(1152 - 4680*dimf + 8014*dimf^2 - 7561*dimf^3 + 
        4306*dimf^4 - 1520*dimf^5 + 326*dimf^6 - 39*dimf^7 + 2*dimf^8), 0, 
      48*(-2 + dimf)^2*dimf*(352 - 1142*dimf + 1464*dimf^2 - 947*dimf^3 + 
        326*dimf^4 - 57*dimf^5 + 4*dimf^6), 0, 0, 0, 
      -6*dimf^2*(-704 + 2592*dimf - 3908*dimf^2 + 3122*dimf^3 - 1426*dimf^4 + 
        373*dimf^5 - 52*dimf^6 + 3*dimf^7), 0, 0, 0, 0, 0}, 
     {346368 - 1238688*dimf + 1875144*dimf^2 - 1570196*dimf^3 + 
       794624*dimf^4 - 247274*dimf^5 + 45192*dimf^6 - 4152*dimf^7 + 
       171*dimf^8 - 49*dimf^9 + 13*dimf^10 - dimf^11, 
      24*dimf*(-28208 + 107760*dimf - 174040*dimf^2 + 154936*dimf^3 - 
        82764*dimf^4 + 26686*dimf^5 - 4678*dimf^6 + 187*dimf^7 + 89*dimf^8 - 
        17*dimf^9 + dimf^10), -64*(-2 + dimf)^2*(21648 - 67086*dimf + 
        85536*dimf^2 - 58294*dimf^3 + 22836*dimf^4 - 4941*dimf^5 + 
        405*dimf^6 + 54*dimf^7 - 15*dimf^8 + dimf^9), 
      24*(230912 - 996784*dimf + 1877092*dimf^2 - 2035946*dimf^3 + 
        1413964*dimf^4 - 660117*dimf^5 + 210809*dimf^6 - 45665*dimf^7 + 
        6443*dimf^8 - 536*dimf^9 + 20*dimf^10), 0, 
      -96*(28864 - 145424*dimf + 307784*dimf^2 - 361556*dimf^3 + 
        260710*dimf^4 - 119424*dimf^5 + 34100*dimf^6 - 5333*dimf^7 + 
        144*dimf^8 + 104*dimf^9 - 18*dimf^10 + dimf^11), 
      192*dimf*(14432 - 67392*dimf + 136452*dimf^2 - 157962*dimf^3 + 
        116076*dimf^4 - 56793*dimf^5 + 18833*dimf^6 - 4205*dimf^7 + 
        609*dimf^8 - 52*dimf^9 + 2*dimf^10), 
      -6*(-115456 + 580384*dimf - 1240936*dimf^2 + 1500764*dimf^3 - 
        1148056*dimf^4 + 586530*dimf^5 - 205020*dimf^6 + 49106*dimf^7 - 
        7879*dimf^8 + 799*dimf^9 - 45*dimf^10 + dimf^11), 
      96*(-2 + dimf)^2*(-3608 + 14734*dimf - 25642*dimf^2 + 25050*dimf^3 - 
        15224*dimf^4 + 6011*dimf^5 - 1552*dimf^6 + 254*dimf^7 - 24*dimf^8 + 
        dimf^9), -24*(-28864 + 172976*dimf - 462580*dimf^2 + 717462*dimf^3 - 
        712704*dimf^4 + 476233*dimf^5 - 219295*dimf^6 + 69984*dimf^7 - 
        15261*dimf^8 + 2178*dimf^9 - 184*dimf^10 + 7*dimf^11), 0, 0, 0, 0, 
      -8*(-2 + dimf)^2*dimf*(2952 - 11058*dimf + 17236*dimf^2 - 
        14616*dimf^3 + 7398*dimf^4 - 2301*dimf^5 + 432*dimf^6 - 45*dimf^7 + 
        2*dimf^8), 0, 96*(-2 + dimf)^2*dimf*(1804 - 6994*dimf + 
        11346*dimf^2 - 10083*dimf^3 + 5394*dimf^4 - 1790*dimf^5 + 
        362*dimf^6 - 41*dimf^7 + 2*dimf^8), 0, 0, 0, 0, 
      -3*(-2 + dimf)^2*dimf^2*(-1056 + 3712*dimf - 5302*dimf^2 + 
        3986*dimf^3 - 1707*dimf^4 + 419*dimf^5 - 55*dimf^6 + 3*dimf^7), 0, 0, 
      0, 0}, {346368 - 1238688*dimf + 1875144*dimf^2 - 1570196*dimf^3 + 
       794624*dimf^4 - 247274*dimf^5 + 45192*dimf^6 - 4152*dimf^7 + 
       171*dimf^8 - 49*dimf^9 + 13*dimf^10 - dimf^11, 
      24*dimf*(-28208 + 107760*dimf - 174040*dimf^2 + 154936*dimf^3 - 
        82764*dimf^4 + 26686*dimf^5 - 4678*dimf^6 + 187*dimf^7 + 89*dimf^8 - 
        17*dimf^9 + dimf^10), -64*(-2 + dimf)^2*(21648 - 67086*dimf + 
        85536*dimf^2 - 58294*dimf^3 + 22836*dimf^4 - 4941*dimf^5 + 
        405*dimf^6 + 54*dimf^7 - 15*dimf^8 + dimf^9), 
      24*(230912 - 996784*dimf + 1877092*dimf^2 - 2035946*dimf^3 + 
        1413964*dimf^4 - 660117*dimf^5 + 210809*dimf^6 - 45665*dimf^7 + 
        6443*dimf^8 - 536*dimf^9 + 20*dimf^10), 0, 
      -96*(28864 - 145424*dimf + 307784*dimf^2 - 361556*dimf^3 + 
        260710*dimf^4 - 119424*dimf^5 + 34100*dimf^6 - 5333*dimf^7 + 
        144*dimf^8 + 104*dimf^9 - 18*dimf^10 + dimf^11), 
      192*dimf*(14432 - 67392*dimf + 136452*dimf^2 - 157962*dimf^3 + 
        116076*dimf^4 - 56793*dimf^5 + 18833*dimf^6 - 4205*dimf^7 + 
        609*dimf^8 - 52*dimf^9 + 2*dimf^10), 
      -6*(-115456 + 580384*dimf - 1240936*dimf^2 + 1500764*dimf^3 - 
        1148056*dimf^4 + 586530*dimf^5 - 205020*dimf^6 + 49106*dimf^7 - 
        7879*dimf^8 + 799*dimf^9 - 45*dimf^10 + dimf^11), 
      96*(-2 + dimf)^2*(-3608 + 14734*dimf - 25642*dimf^2 + 25050*dimf^3 - 
        15224*dimf^4 + 6011*dimf^5 - 1552*dimf^6 + 254*dimf^7 - 24*dimf^8 + 
        dimf^9), -24*(-28864 + 172976*dimf - 462580*dimf^2 + 717462*dimf^3 - 
        712704*dimf^4 + 476233*dimf^5 - 219295*dimf^6 + 69984*dimf^7 - 
        15261*dimf^8 + 2178*dimf^9 - 184*dimf^10 + 7*dimf^11), 0, 0, 0, 0, 
      -8*(-2 + dimf)^2*dimf*(2952 - 11058*dimf + 17236*dimf^2 - 
        14616*dimf^3 + 7398*dimf^4 - 2301*dimf^5 + 432*dimf^6 - 45*dimf^7 + 
        2*dimf^8), 0, 96*(-2 + dimf)^2*dimf*(1804 - 6994*dimf + 
        11346*dimf^2 - 10083*dimf^3 + 5394*dimf^4 - 1790*dimf^5 + 
        362*dimf^6 - 41*dimf^7 + 2*dimf^8), 0, 0, 0, 0, 0, 
      -6*(-2 + dimf)^2*dimf^2*(-1056 + 3712*dimf - 5302*dimf^2 + 
        3986*dimf^3 - 1707*dimf^4 + 419*dimf^5 - 55*dimf^6 + 3*dimf^7), 0, 0, 
      0}, {29568 - 84480*dimf + 98136*dimf^2 - 58616*dimf^3 + 18422*dimf^4 - 
       2602*dimf^5 + 49*dimf^6 - 5*dimf^7 + 9*dimf^8 - dimf^9, 
      12*dimf*(-4816 + 15116*dimf - 19262*dimf^2 + 12554*dimf^3 - 
        4207*dimf^4 + 532*dimf^5 + 67*dimf^6 - 26*dimf^7 + 2*dimf^8), 
      -32*(-2 + dimf)^2*(3696 - 8796*dimf + 8121*dimf^2 - 3536*dimf^3 + 
        633*dimf^4 + 22*dimf^5 - 22*dimf^6 + 2*dimf^7), 
      24*(19712 - 71696*dimf + 110892*dimf^2 - 95146*dimf^3 + 49524*dimf^4 - 
        16045*dimf^5 + 3175*dimf^6 - 353*dimf^7 + 17*dimf^8), 0, 
      -48*(4928 - 22064*dimf + 39456*dimf^2 - 36912*dimf^3 + 19376*dimf^4 - 
        5443*dimf^5 + 556*dimf^6 + 89*dimf^7 - 28*dimf^8 + 2*dimf^9), 
      192*dimf*(1232 - 5020*dimf + 8654*dimf^2 - 8236*dimf^3 + 4723*dimf^4 - 
        1667*dimf^5 + 353*dimf^6 - 41*dimf^7 + 2*dimf^8), 
      -6*(-9856 + 44016*dimf - 80052*dimf^2 + 78778*dimf^3 - 46462*dimf^4 + 
        17059*dimf^5 - 3896*dimf^6 + 530*dimf^7 - 38*dimf^8 + dimf^9), 
      48*(-2 + dimf)^3*(308 - 931*dimf + 1102*dimf^2 - 656*dimf^3 + 
        208*dimf^4 - 33*dimf^5 + 2*dimf^6), 
      -6*(-9856 + 53536*dimf - 127280*dimf^2 + 169460*dimf^3 - 
        137978*dimf^4 + 71104*dimf^5 - 23221*dimf^6 + 4651*dimf^7 - 
        521*dimf^8 + 25*dimf^9), 0, 0, 0, 0, -4*(-2 + dimf)^2*dimf*
       (504 - 1614*dimf + 2021*dimf^2 - 1257*dimf^3 + 407*dimf^4 - 
        65*dimf^5 + 4*dimf^6), 0, 24*(-2 + dimf)^2*dimf*
       (616 - 1938*dimf + 2386*dimf^2 - 1465*dimf^3 + 473*dimf^4 - 
        77*dimf^5 + 5*dimf^6), 0, 0, 0, 0, 0, 0, -12*(-2 + dimf)^2*dimf^2*
       (264 - 862*dimf + 1110*dimf^2 - 719*dimf^3 + 247*dimf^4 - 43*dimf^5 + 
        3*dimf^6), 0, 0}, {257664 - 887568*dimf + 1322100*dimf^2 - 
       1112330*dimf^3 + 577680*dimf^4 - 188869*dimf^5 + 37373*dimf^6 - 
       3887*dimf^7 + 164*dimf^8 - 33*dimf^9 + 11*dimf^10 - dimf^11, 
      24*dimf*(-20984 + 77752*dimf - 123884*dimf^2 + 110732*dimf^3 - 
        60508*dimf^4 + 20412*dimf^5 - 3898*dimf^6 + 231*dimf^7 + 65*dimf^8 - 
        15*dimf^9 + dimf^10), -32*(-2 + dimf)^2*(32208 - 95574*dimf + 
        120216*dimf^2 - 83123*dimf^3 + 33955*dimf^4 - 7945*dimf^5 + 
        795*dimf^6 + 68*dimf^7 - 26*dimf^8 + 2*dimf^9), 
      12*(343552 - 1447408*dimf + 2695988*dimf^2 - 2930874*dimf^3 + 
        2066488*dimf^4 - 991553*dimf^5 + 329291*dimf^6 - 74983*dimf^7 + 
        11225*dimf^8 - 998*dimf^9 + 40*dimf^10), 0, 
      -48*(42944 - 215504*dimf + 454120*dimf^2 - 534764*dimf^3 + 
        390754*dimf^4 - 184038*dimf^5 + 55207*dimf^6 - 9505*dimf^7 + 
        471*dimf^8 + 153*dimf^9 - 32*dimf^10 + 2*dimf^11), 
      96*dimf*(21472 - 98240*dimf + 196756*dimf^2 - 227746*dimf^3 + 
        169236*dimf^4 - 84709*dimf^5 + 29085*dimf^6 - 6809*dimf^7 + 
        1047*dimf^8 - 96*dimf^9 + 4*dimf^10), 
      -6*(-85888 + 430032*dimf - 916100*dimf^2 + 1111078*dimf^3 - 
        859996*dimf^4 + 448875*dimf^5 - 161871*dimf^6 + 40361*dimf^7 - 
        6790*dimf^8 + 725*dimf^9 - 43*dimf^10 + dimf^11), 
      48*(-2 + dimf)^2*(-5368 + 21814*dimf - 37994*dimf^2 + 37443*dimf^3 - 
        23170*dimf^4 + 9406*dimf^5 - 2524*dimf^6 + 435*dimf^7 - 44*dimf^8 + 
        2*dimf^9), -12*(-42944 + 256496*dimf - 683780*dimf^2 + 
        1058726*dimf^3 - 1055492*dimf^4 + 713721*dimf^5 - 335955*dimf^6 + 
        110818*dimf^7 - 25262*dimf^8 + 3809*dimf^9 - 343*dimf^10 + 
        14*dimf^11), 0, 0, 0, 0, -4*(-2 + dimf)^2*dimf*
       (4392 - 16554*dimf + 26012*dimf^2 - 22333*dimf^3 + 11539*dimf^4 - 
        3711*dimf^5 + 733*dimf^6 - 82*dimf^7 + 4*dimf^8), 0, 
      48*(-2 + dimf)^2*dimf*(2684 - 10410*dimf + 17066*dimf^2 - 
        15519*dimf^3 + 8606*dimf^4 - 2994*dimf^5 + 640*dimf^6 - 77*dimf^7 + 
        4*dimf^8), 0, 0, 0, 0, 0, 0, 0, -12*(-2 + dimf)^2*dimf^2*
       (-1056 + 3712*dimf - 5302*dimf^2 + 3986*dimf^3 - 1707*dimf^4 + 
        419*dimf^5 - 55*dimf^6 + 3*dimf^7), 0}, 
     {-33792 - 4224*dimf + 209136*dimf^2 - 365900*dimf^3 + 297158*dimf^4 - 
       133500*dimf^5 + 33173*dimf^6 - 3829*dimf^7 + 44*dimf^8 - 2*dimf^9 + 
       9*dimf^10 - dimf^11, 24*dimf*(2752 - 1048*dimf - 15348*dimf^2 + 
        31588*dimf^3 - 28784*dimf^4 + 14372*dimf^5 - 3943*dimf^6 + 
        469*dimf^7 + 26*dimf^8 - 13*dimf^9 + dimf^10), 
      -64*(-2 + dimf)^2*(-2112 - 1272*dimf + 12501*dimf^2 - 17218*dimf^3 + 
        11001*dimf^4 - 3674*dimf^5 + 569*dimf^6 - dimf^7 - 11*dimf^8 + 
        dimf^9), 12*(-45056 + 39168*dimf + 240208*dimf^2 - 634188*dimf^3 + 
        727078*dimf^4 - 485924*dimf^5 + 205395*dimf^6 - 55907*dimf^7 + 
        9543*dimf^8 - 933*dimf^9 + 40*dimf^10), 0, 
      -96*(-2816 + 6624*dimf + 8104*dimf^2 - 42500*dimf^3 + 60394*dimf^4 - 
        44905*dimf^5 + 19363*dimf^6 - 4697*dimf^7 + 481*dimf^8 + 37*dimf^9 - 
        14*dimf^10 + dimf^11), 384*dimf*(-704 + 1448*dimf + 1316*dimf^2 - 
        7268*dimf^3 + 10356*dimf^4 - 7988*dimf^5 + 3785*dimf^6 - 
        1134*dimf^7 + 210*dimf^8 - 22*dimf^9 + dimf^10), 
      -6*(11264 - 26368*dimf - 28592*dimf^2 + 157764*dimf^3 - 229586*dimf^4 + 
        179828*dimf^5 - 86711*dimf^6 + 26811*dimf^7 - 5294*dimf^8 + 
        636*dimf^9 - 41*dimf^10 + dimf^11), 96*(-2 + dimf)^2*
       (352 - 492*dimf - 1079*dimf^2 + 3287*dimf^3 - 3608*dimf^4 + 
        2175*dimf^5 - 785*dimf^6 + 169*dimf^7 - 20*dimf^8 + dimf^9), 
      -12*(5632 - 18624*dimf + 3600*dimf^2 + 83468*dimf^3 - 191974*dimf^4 + 
        215896*dimf^5 - 146495*dimf^6 + 63697*dimf^7 - 17909*dimf^8 + 
        3157*dimf^9 - 318*dimf^10 + 14*dimf^11), 0, 0, 0, 0, 
      -8*(-2 + dimf)^2*dimf*(-288 + 228*dimf + 1297*dimf^2 - 2802*dimf^3 + 
        2429*dimf^4 - 1109*dimf^5 + 280*dimf^6 - 37*dimf^7 + 2*dimf^8), 0, 
      96*(-2 + dimf)^2*dimf*(-176 - 122*dimf + 1682*dimf^2 - 2949*dimf^3 + 
        2399*dimf^4 - 1069*dimf^5 + 269*dimf^6 - 36*dimf^7 + 2*dimf^8), 0, 0, 
      0, 0, 0, 0, 0, 0, -24*(-2 + dimf)^2*dimf^2*(-1056 + 3712*dimf - 
        5302*dimf^2 + 3986*dimf^3 - 1707*dimf^4 + 419*dimf^5 - 55*dimf^6 + 
        3*dimf^7)}}
 
r4QtgSol /: r4QtgSol::usage = "r4QtgSol is a list of the coefficients of \
quartic quasi-topological combinations."
 
Attributes[dimf] = {Constant}
 
ConstantSymbolQ[dimf] ^= True
 
Dagger[dimf] ^= dimf
 
DefInfo[dimf] ^= {"constant symbol", ""}
 
PrintAs[dimf] ^= "dimf"
 
dimf /: dimf::usage = "dimf is the (bulk) space-time dimension. It's related \
to the 'd' used in the paper by dimf = d + 1."

